TNN7: A Custom Macro Suite for Implementing Highly Optimized Designs of Neuromorphic TNNs

Temporal Neural Networks (TNNs), inspired from the mammalian neocortex, exhibit energy-efficient online sensory processing capabilities. Recent works have proposed a microarchitecture framework for implementing TNNs and demonstrated competitive performance on vision and time-series applications. Building on these previous works, this work proposes TNN7, a suite of nine highly optimized custom macros developed using a predictive 7nm Process Design Kit (PDK), to enhance the efficiency, modularity and flexibility of the TNN design framework. TNN prototypes for two applications are used for evaluation of TNN7. An unsupervised time-series clustering TNN delivering competitive performance can be implemented within 40 uW power and 0.05 mm^2 area, while a 4-layer TNN that achieves an MNIST error rate of 1% consumes only 18 mW and 24.63 mm^2. On average, the proposed macros reduce power, delay, area, and energy-delay product by 14%, 16%, 28%, and 45%, respectively. Furthermore, employing TNN7 significantly reduces the synthesis runtime of TNN designs (by more than 3x), allowing for highly-scaled TNN implementations to be realized.

==> plot1.m <==
x      = [130 140 160 164 168 192 240 272 300 304 468 480 498 512 554 572 686 753 862 1008 1024 1274 1344 1380 1920 2308 2350 2388 2562 6750];
% power1 = [9.35891E-07 1.00147E-06 1.1462423E-06 1.17534E-06 1.2033245E-06 1.3710489E-06 1.6943014E-06 1.9296376E-06 2.12943E-06 2.15794E-06 3.30246E-06 3.32392E-06 3.472724E-06 3.533181E-06 3.905053E-06 4.030599E-06 4.83142E-06 5.226528E-06 6.06358E-06 6.938131E-06 7.198356E-06 8.924808E-06 9.301868E-06 9.51401E-06 1.33711E-05 1.62457E-05 1.64636E-05 1.67329E-05 1.9775048E-05 4.548941E-05];
% power2 = [7.79638E-07 8.273052E-07 9.45528E-07 9.651053E-07 9.878026E-07 1.11968E-06 1.3771153E-06 1.57981E-06 1.73303E-06 1.75742E-06 2.69394E-06 2.7032456E-06 2.8271966E-06 2.90529E-06 3.1958633E-06 3.290328E-06 3.947121E-06 4.245891E-06 4.957043E-06 5.629312E-06 5.94422E-06 7.327738E-06 7.62716E-06 7.95445E-06 1.07802E-05 1.29904E-05 1.46119E-05 1.48482E-05 1.5904158E-05 3.900049E-05];
% perf1  = [14.73 15.975 16.065 15.585 15.855 16.095 16.365 19.62 19.5 19.77 20.325 15.96 17.13 14.58 20.325 16.035 18.75 14.535 21.165 17.355 21.345 17.415 21.51 17.325 20.73 15.9 22.17 17.31 20.73 16.005 22.515 17.28 24.21 18.75 22.695 17.4 22.53 17.4 19.17 14.52 24.6 18.825 22.14 17.415 22.08 17.475 22.83 17.43 24.315];
% perf2  = [13.86 14.55 14.505 14.55 14.52 14.49 14.565 15.99 15.99 15.96 15.96 14.58 16.035 14.535 17.355 17.415 17.325 15.9 17.31 16.005 17.28 18.75 17.4 17.4 14.52 18.825 17.415 17.475 17.43 17.505];
% area1  = [1436.042 1054.056188 1544.119313 1125.504188 1696.743125 1290.854813 1741.173375 1317.882125 1782.543875 1349.132125 2032.017375 1547.101375 2519.016063 1906.376 2876.167938 2183.796375 3173.904813 2398.365438 3215.696 2433.118313 4935.030563 3732.366563 4986.641438 3753.297813 5217.133625 3923.401563 5321.572063 4035.142 5836.097813 4425.587313 6023.212375 4557.297563 7219.214 5469.603  7847.874688  5901.081813  9065.162688  6872.549563  10478.83981  7884.874313  10762.01456  8210.315813  13389.19863  10160.63513  13988.70131  10595.07088  14304.05731  11068.511  20018.223  15192.3815  24254.106  18059.34444  24646.94975  18226.29225  25012.60556  18496.39081  30540.21681  21997.49944  74023.72306];
% area2  = [1054.056188  1544.119313  1125.504188  1696.743125  1290.854813  1741.173375  1317.882125  1782.543875  1349.132125  2032.017375  1547.101375  2519.016063  1906.376  2876.167938  2183.796375  3173.904813  2398.365438  3215.696  2433.118313  4935.030563  3732.366563  4986.641438  3753.297813  5217.133625  3923.401563  5321.572063  4035.142  5836.097813  4425.587313  6023.212375  4557.297563  7219.214  5469.603  7847.874688  5901.081813  9065.162688  6872.549563  10478.83981  7884.874313  10762.01456  8210.315813  13389.19863  10160.63513  13988.70131  10595.07088  14304.05731  11068.511  20018.223  15192.3815  24254.106  18059.34444  24646.94975  18226.29225  25012.60556  18496.39081  30540.21681  21997.49944  74023.72306  53696.04288];
power = [9.35891E-07  7.79638E-07  1.00147E-06  8.273052E-07  1.1462423E-06  9.45528E-07  1.17534E-06  9.651053E-07  1.2033245E-06  9.878026E-07  1.3710489E-06  1.11968E-06  1.6943014E-06  1.3771153E-06  1.9296376E-06  1.57981E-06  2.12943E-06  1.73303E-06  2.15794E-06  1.75742E-06  3.30246E-06  2.69394E-06  3.32392E-06  2.7032456E-06  3.472724E-06  2.8271966E-06  3.533181E-06  2.90529E-06  3.905053E-06  3.1958633E-06  4.030599E-06  3.290328E-06  4.83142E-06  3.947121E-06  5.226528E-06  4.245891E-06  6.06358E-06  4.957043E-06  6.938131E-06  5.629312E-06  7.198356E-06  5.94422E-06  8.924808E-06  7.327738E-06  9.301868E-06  7.62716E-06  9.51401E-06  7.95445E-06  1.33711E-05  1.07802E-05  1.62457E-05  1.29904E-05  1.64636E-05  1.46119E-05  1.67329E-05  1.32913E-05  1.9775048E-05  1.5904158E-05  4.548941E-05  3.900049E-05];
perf  = [14.73  13.86  15.975  14.55  16.065  14.505  15.585  14.55  15.855  14.52  16.095  14.49  16.365  14.565  19.62  15.99  19.5  15.99  19.77  15.96  20.325  15.96  17.13  14.58  20.325  16.035  18.75  14.535  21.165  17.355  21.345  17.415  21.51  17.325  20.73  15.9  22.17  17.31  20.73  16.005  22.515  17.28  24.21  18.75  22.695  17.4  22.53  17.4  19.17  14.52  24.6  18.825  22.14  17.415  22.08  17.475  22.83  17.43  24.315  17.505];
% perfs = [19.14 20.34 20.475 20.46 20.46 20.52 20.82 23.865 24.03 24.03 25.41 22.05 25.2 23.205 25.71 25.71 26.955 25.755 27.09 20.475 27.105 28.695 27.435 27.75 26.85 29.265 28.425 28.545 29.715 35.43];
% perfc = [];
area  = [1436.042  1054.056188  1544.119313  1125.504188  1696.743125  1290.854813  1741.173375  1317.882125  1782.543875  1349.132125  2032.017375  1547.101375  2519.016063  1906.376  2876.167938  2183.796375  3173.904813  2398.365438  3215.696  2433.118313  4935.030563  3732.366563  4986.641438  3753.297813  5217.133625  3923.401563  5321.572063  4035.142  5836.097813  4425.587313  6023.212375  4557.297563  7219.214  5469.603  7847.874688  5901.081813  9065.162688  6872.549563  10478.83981  7884.874313  10762.01456  8210.315813  13389.19863  10160.63513  13988.70131  10595.07088  14304.05731  11068.511  20018.223  15192.3815  24254.106  18059.34444  24646.94975  18226.29225  25012.60556  18496.39081  30540.21681  21997.49944  74023.72306  53696.04288];
edp   = [2.030629843539E-01  1.497681479448E-01  2.555757699188E-01  1.75142579103E-01  2.958270556577E-01  1.989343871982E-01  2.854809477315E-01  2.043152047733E-01  3.024929462176E-01  2.08258817279E-01  3.551688807723E-01  2.35088124768E-01  4.53756322056E-01  2.921401724776E-01  7.428031881494E-01  4.03925978781E-01  8.097157575E-01  4.43101283703E-01  8.43437107026E-01  4.47652834272E-01  1.364264802338E+00  6.86204707104E-01  9.75360780648E-01  5.746462179638E-01  1.434601818473E+00  7.269322531078E-01  1.242133945313E+00  6.137896508303E-01  1.749296705358E+00  9.625813224034E-01  1.836377280556E+00  9.978979968198E-01  2.235401888742E+00  1.184750570706E+00  2.246011034371E+00  1.07340370371E+00  2.980303535862E+00  1.485309032052E+00  2.98154315521E+00  1.442004702653E+00  3.64902823493E+00  1.774934581248E+00  5.231045056673E+00  2.576157890625E+00  4.791048270231E+00  2.3091989616E+00  4.829320038609E+00  2.408289282E+00  4.91373083079E+00  2.27279387808E+00  9.831247812E+00  4.603546071E+00  8.07012086256E+00  4.431529543478E+00  8.15773049856E+00  4.058839044563E+00  1.030693101553E+01  4.831761130774E+00  2.689421372591E+01  1.195072612326E+01];

figure
t = tiledlayout(4,1);

ax1 = nexttile;
plot(ax1, x,power(1:2:end)*1E06,'r*', x,power(2:2:end)*1E06,'b*')
xfit = 0:7000;
P = polyfit(x,power(1:2:end)*1E06,1); 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'r-')
P = polyfit(x,power(2:2:end)*1E06,1); 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'b-')
ylabel('Power (uW)')
% yticklabels(ax1,[0 15 30 45 60])
xticklabels(ax1,{})
beautify

ax2 = nexttile;
plot(ax2, x,perf(1:2:end),'r*', x,perf(2:2:end),'b*')

% [slope, intercept] = logfit(x,perf(1:2:end),'logx'); 
% yfit = (intercept)+(slope)*log2(xfit);
% hold on
% plot(xfit,yfit,'r-')
% [slope, intercept] = logfit(x,perf(2:2:end),'logx'); 
% yfit = (intercept)+(slope)*log2(xfit);
% hold on
% plot(xfit,yfit,'b-')

P = polyfit(log2(x),log2(perf(1:2:end)),1); 
yfit = 2.^polyval(P,log2(x)); 
hold on
plot(x,yfit,'r-')
P = polyfit(log2(x),log2(perf(2:2:end)),1); 
yfit = 2.^polyval(P,log2(x)); 
hold on
plot(x,yfit,'b-')

ylabel('Time (ns)')
% yticklabels(ax2,[14 17 20 23 26])
xticklabels(ax2,{})
beautify

ax3 = nexttile;
plot(ax3, x,area(1:2:end),'r*', x,area(2:2:end),'b*')
P = polyfit(x,area(1:2:end),1); 
yfit = polyval(P,xfit);
hold on
plot(xfit,yfit,'r-')
P = polyfit(x,area(2:2:end),1); 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'b-')
ylabel('Area (um^2)')
% yticklabels(ax3,[0E04 2E04 4E04 6E04 8E04])
xticklabels(ax3,{})
beautify

ax4 = nexttile;
plot(ax4, x,edp(1:2:end),'r*', x,edp(2:2:end),'b*')
P = polyfit(x,edp(1:2:end),3); 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'r-')
P = polyfit(x,edp(2:2:end),3); 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'b-')
ylabel('EDP (pJ-ns)')
% yticklabels(ax4,[0 8 16 24 32])
xlabel('Synapse Count')
legend('ASAP7', 'TNN7')
beautify


linkaxes([ax1,ax2,ax3,ax4],'x');
t.TileSpacing = 'compact';
% beautify

%%
figure
x  = [1 3 7];
y1 = [20.86 8.83 2.62];
y2 = [17.89 7.57 2.25];
labels = {'4 Layer TNN','3 Layer TNN','2 Layer TNN'};
plot(x,y1,'r*')
P = polyfit(x,y1,1); 
xfit = 0:8; 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'r-')
hold on;
plot(x,y2,'b*')
P = polyfit(x,y2,1); 
xfit = 0:8; 
yfit = polyval(P,xfit); 
hold on
plot(xfit,yfit,'b-')
hold on;
plot([1],[30],'ko')

% set(gca, 'YScale', 'log')
% set(gca, 'XScale', 'log')
legend('Standard Data', 'Standard Fit', 'Custom Data', 'Custom Fit');
xlabel('MNIST Prediction Error (%)')
ylabel('Power (mW)')
ylim([1 22]);
% yticks([2 6 10 14 18 22]);
yticks([4 12 20 28]);
% yticklabels({'2','6','10','14','18','22'})
yticklabels({'4','12','20','28'})
% text(x,y2,labels)
beautify

==> ppa_isvlsi.py <==
#!/usr/bin/env python
# coding: utf-8

# In[17]:


# load package
# Import required packages
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from pylab import cm
import matplotlib.font_manager as fm
import numpy as np
import pandas as pd


# In[18]:


area  = [1436.042 ,1054.056188 ,1544.119313, 1125.504188 ,1696.743125 ,1290.854813 ,1741.173375, 1317.882125 ,1782.543875, 1349.132125 ,2032.017375 ,1547.101375 ,2519.01606,  1906.376, 2876.167938 ,2183.796375, 3173.904813 ,2398.365438 ,3215.696, 2433.118313 ,4935.030563 ,3732.366563 ,4986.641438 ,3753.297813 ,5217.133625 ,3923.401563, 5321.572063, 4035.142 ,5836.097813, 4425.587313 ,6023.212375 ,4557.297563 ,7219.214, 5469.603 ,7847.874688 ,5901.081813 ,9065.162688, 6872.549563, 10478.83981, 7884.874313 , 10762.01456 , 8210.315813,  13389.19863 , 10160.63513,  13988.70131,  10595.07088 , 14304.05731 , 11068.511  ,20018.223 , 15192.3815 , 24254.106,  18059.34444,  24646.94975,  18226.29225  ,25012.60556,  18496.39081 , 30540.21681 , 21997.49944,  74023.72306,  53696.04288]
power = [9.35891E-07,  7.79638E-07,  1.00147E-06,  8.273052E-07,  1.1462423E-06,  9.45528E-07,  1.17534E-06 , 9.651053E-07  ,1.2033245E-06 , 9.878026E-07 , 1.3710489E-06 , 1.11968E-06 , 1.6943014E-06 , 1.3771153E-06 , 1.9296376E-06 , 1.57981E-06 , 2.12943E-06 , 1.73303E-06 , 2.15794E-06 , 1.75742E-06 , 3.30246E-06,  2.69394E-06,  3.32392E-06,  2.7032456E-06,  3.472724E-06,  2.8271966E-06 , 3.533181E-06 , 2.90529E-06,  3.905053E-06,  3.1958633E-06,  4.030599E-06,  3.290328E-06,  4.83142E-06,  3.947121E-06,  5.226528E-06,  4.245891E-06,  6.06358E-06,  4.957043E-06 , 6.938131E-06,  5.629312E-06 , 7.198356E-06 , 5.94422E-06,  8.924808E-06,  7.327738E-06,  9.301868E-06 , 7.62716E-06 , 9.51401E-06 , 7.95445E-06 , 1.33711E-05 , 1.07802E-05,  1.62457E-05 , 1.29904E-05 , 1.64636E-05 , 1.46119E-05 , 1.67329E-05 , 1.32913E-05,  1.9775048E-05 , 1.5904158E-05,  4.548941E-05,  3.900049E-05]
edp   = [2.030629843539E-01,  1.497681479448E-01 , 2.555757699188E-01 , 1.75142579103E-01 , 2.958270556577E-01 , 1.989343871982E-01 , 2.854809477315E-01 , 2.043152047733E-01 , 3.024929462176E-01 , 2.08258817279E-01 , 3.551688807723E-01 , 2.35088124768E-01 , 4.53756322056E-01 , 2.921401724776E-01 , 7.428031881494E-01 , 4.03925978781E-01 , 8.097157575E-01 , 4.43101283703E-01 , 8.43437107026E-01 , 4.47652834272E-01 , 1.364264802338E+00 , 6.86204707104E-01 , 9.75360780648E-01 , 5.746462179638E-01 , 1.434601818473E+00 , 7.269322531078E-01 , 1.242133945313E+00 , 6.137896508303E-01 , 1.749296705358E+00 , 9.625813224034E-01 , 1.836377280556E+00 , 9.978979968198E-01 , 2.235401888742E+00 , 1.184750570706E+00,  2.246011034371E+00,  1.07340370371E+00 , 2.980303535862E+00,  1.485309032052E+00 , 2.98154315521E+00,  1.442004702653E+00 , 3.64902823493E+00 , 1.774934581248E+00 , 5.231045056673E+00 , 2.576157890625E+00 , 4.791048270231E+00 , 2.3091989616E+00 , 4.829320038609E+00  ,2.408289282E+00,  4.91373083079E+00 , 2.27279387808E+00 , 9.831247812E+00 , 4.603546071E+00,  8.07012086256E+00,  4.431529543478E+00,  8.15773049856E+00,  4.058839044563E+00 , 1.030693101553E+01 , 4.831761130774E+00,  2.689421372591E+01 , 1.195072612326E+01]
perf  = [14.73,  13.86,  15.975,  14.55,  16.065,  14.505,  15.585,  14.55 , 15.855 , 14.52  ,16.095 , 14.49 , 16.365 , 14.565,  19.62,  15.99  ,19.5,  15.99,  19.77 , 15.96  ,20.325,  15.96 , 17.13 , 14.58 , 20.325  ,16.035 , 18.75,  14.535,  21.165,  17.355,  21.345,  17.415 , 21.51,  17.325 , 20.73 , 15.9,  22.17,  17.31,  20.73,  16.005,  22.515,  17.28,  24.21,  18.75,  22.695,  17.4,  22.53,  17.4,  19.17,  14.52,  24.6 , 18.825,  22.14 , 17.415,  22.08,  17.475,  22.83 , 17.43 , 24.315 , 17.505];

power = [i * 1000000 for i in power]
area = [i * 1.0E-06 for i in area]


# In[58]:


area2 = [area[i] for i in range(len(area)) if i % 2 != 0]
area1 = [area[i] for i in range(len(area)) if i % 2 == 0]

power2 = [power[i] for i in range(len(power)) if i % 2 != 0]
power1 = [power[i] for i in range(len(power)) if i % 2 == 0]

perf2 = [perf[i] for i in range(len(perf)) if i % 2 != 0]
perf1 = [perf[i] for i in range(len(perf)) if i % 2 == 0]

perf1_log = np.log(perf1)
pef2_log = np.log(perf2)

edp2 = [edp[i] for i in range(len(edp)) if i % 2 != 0]
edp1 = [edp[i] for i in range(len(edp)) if i % 2 == 0]

print(perf1)
print(perf2)


# In[45]:


plt.rcParams["figure.figsize"] = [7, 7]
plt.rcParams["figure.autolayout"] = True
plt.rcParams["axes.labelweight"] = "bold"
plt.rcParams["font.weight"] = "bold"


# In[46]:


# Collect all the font names available to matplotlib
font_names = [f.name for f in fm.fontManager.ttflist]
#print(font_names)


# In[47]:


# Edit the font, font size, and axes width
mpl.rcParams['font.family'] = 'Georgia'
plt.rcParams['font.size'] = 14
plt.rcParams['axes.linewidth'] = 1

x = [130, 140, 160, 164, 168, 192, 240, 272, 300, 304, 468, 480, 498, 512, 554, 572, 686, 753, 862, 1008, 1024, 1274, 1344, 1380, 1920, 2308, 2350, 2388, 2562, 6750];


# In[48]:


# Edit the font, font size, and axes width
mpl.rcParams['font.family'] = 'Georgia'
plt.rcParams['font.size'] = 14
plt.rcParams['axes.linewidth'] = 1


# In[49]:


# area
plt.scatter(x, area1, color = 'red', marker = 'o', label='ASAP7-based')
plt.scatter(x, area2, color = 'blue', marker = 'o', label='TNN7-based')
leg = plt.legend(loc='upper left', prop={'size':10})
plt.xlabel('Synapse Count')
plt.ylabel('Area (um^2)')

# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, area1, 2))
plt.plot(x,p1(x), color = 'red')
# the line equation:
#print "y=%.6fx+(%.6f)"%(z[0],z[1])

# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, area2, 2))
plt.plot(x,p2(x), color = 'blue')
#plt.savefig('synthrun_trend.png', dpi=400)


# In[50]:


# power
plt.scatter(x, power1, color = 'red', marker = 'o', label='ASAP7-based')
plt.scatter(x, power2, color = 'blue', marker = 'o', label='TNN7-based')
leg = plt.legend(loc='upper left', prop={'size':10})
plt.xlabel('Synapse Count')
plt.ylabel('Power (W)')

# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, power1, 2))
plt.plot(x,p1(x), color = 'red')
# the line equation:
#print "y=%.6fx+(%.6f)"%(z[0],z[1])

# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, power2, 2))
plt.plot(x,p2(x), color = 'blue')
#plt.savefig('synthrun_trend.png', dpi=400)


# In[51]:


# perf
plt.scatter(x, perf1, color = 'red', marker = 'o', label='ASAP7-based')
plt.scatter(x, perf2, color = 'blue', marker = 'o', label='TNN7-based')
leg = plt.legend(loc='upper left', prop={'size':8})
plt.xlabel('Synapse Count')
plt.ylabel('Time (W)')



# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, perf1, 1))
plt.plot(x,p1(x), color = 'red')
# the line equation:
#print "y=%.6fx+(%.6f)"%(z[0],z[1])

# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, perf2, 1))
plt.plot(x,p2(x), color = 'blue')
#plt.savefig('synthrun_trend.png', dpi=400)


# In[52]:


# edp
plt.scatter(x, edp1, color = 'red', marker = 'o', label='ASAP7-based')
plt.scatter(x, edp2, color = 'blue', marker = 'o', label='TNN7-based')
leg = plt.legend(loc='upper left', prop={'size':10})
plt.xlabel('Synapse Count')
plt.ylabel('EDP (pJ-ns)')



# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, edp1, 1))
plt.plot(x,p1(x), color = 'red')
# the line equation:
#print "y=%.6fx+(%.6f)"%(z[0],z[1])

# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, edp2, 1))
plt.plot(x,p2(x), color = 'blue')
#plt.savefig('synthrun_trend.png', dpi=400)


# In[68]:


plt.rcParams["figure.figsize"] = [7, 14]
fig, axs = plt.subplots(4)
#fig, axs = plt.subplots(nrows=2, ncols=2, sharex=True, sharey=True)
#fig.suptitle('Vertically stacked subplots')

### Area ###

# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, area1, 2))
# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, area2, 2))

axs[2].scatter(x, area1, color = 'red', marker='x', label='ASAP7 (baseline)')
axs[2].scatter(x, area2, color='blue', marker='x', label='TNN7 (custom)')

p1 = np.poly1d(np.polyfit(x, area1, 1))
axs[2].plot(x,p1(x), color = 'red')

p1 = np.poly1d(np.polyfit(x, area2, 1))
axs[2].plot(x,p2(x), color = 'blue')

axs[2].set_title('Synapse Count vs Area (mm^2)', fontdict = {'fontsize' : 14},  fontweight='bold')
#axs[0].xlabel('Area (um^2)')

### Power ###

# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, power1, 2))
# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, power2, 2))

axs[0].scatter(x, power1, color = 'red', marker='x', label='ASAP7 (baseline)')
axs[0].scatter(x, power2, color='blue', marker='x', label='TNN7 (custom)')

p1 = np.poly1d(np.polyfit(x, power1, 1))
axs[0].plot(x,p1(x), color = 'red')

p1 = np.poly1d(np.polyfit(x, power2, 1))
axs[0].plot(x,p2(x), color = 'blue')

axs[0].set_title('Synapse Count vs Power (uW)', fontdict = {'fontsize' : 14},  fontweight='bold')

### Perf ###

# calc the trendline 1
p1 = np.poly1d(np.polyfit(np.log2(x), np.log2(perf1), 1))
# calc the trendline 2
p2 = np.poly1d(np.polyfit(np.log2(x), np.log2(perf2), 1))

axs[1].scatter(x, perf1, color = 'red', marker='x', label='ASAP7 (baseline)')
axs[1].scatter(x, perf2, color='blue', marker='x', label='TNN7 (custom)')

#p1 = np.poly1d(np.polyfit(x, perf1, 2))
#axs[1].plot(np.log2(x),np.log2(perf1), color = 'red')
axs[1].plot(np.power(np.polyval(p1, np.log2(x)),2), color = 'red')


#p1 = np.poly1d(np.polyfit(x, perf2, 2))
#axs[1].plot(np.log2(x),np.log2(perf2), color = 'blue')
axs[1].plot(np.power(np.polyval(p2, np.log2(x)),2), color = 'blue')
axs[1].set_title('Synapse Count vs Computation Time (ns)',fontdict = {'fontsize' : 14},  fontweight='bold')

### EDP ###

# calc the trendline 1
p1 = np.poly1d(np.polyfit(x, edp1, 2))
# calc the trendline 2
p2 = np.poly1d(np.polyfit(x, edp2, 2))

axs[3].scatter(x, edp1, color = 'red', marker='x', label='ASAP7 (baseline)')
axs[3].scatter(x, edp2, color='blue', marker='x', label='TNN7 (custom)')

p1 = np.poly1d(np.polyfit(x, edp1, 1))
axs[3].plot(x,p1(x), color = 'red')

p1 = np.poly1d(np.polyfit(x, edp2, 1))
axs[3].plot(x,p2(x), color = 'blue')

axs[3].set_title('Synapse Count vs EDP (nJ-ns)',fontdict = {'fontsize' : 14},  fontweight='bold')
axs[2].set(xlabel="Synapse Count", ylabel="Area (mm^2)")
axs[0].set(xlabel="Synapse Count", ylabel="Power (uW)")
axs[1].set(xlabel="Synapse Count", ylabel="Computation Time (ns)")
axs[3].set(xlabel="Synapse Count", ylabel="EDP (nJ-ns)")

axs[0].legend(prop={'size':10})
axs[1].legend(prop={'size':10})
axs[2].legend(prop={'size':10})
axs[3].legend(prop={'size':10})


plt.tight_layout()
plt.savefig('PPA.png', dpi=400)


# In[ ]:





# In[ ]:





# In[ ]:





# In[ ]:





# In[ ]:





